The Exact Second Order Corrections and Accurate Quasiparticle Energy Calculations in Density Functional Theory

We develop a second order correction to commonly used density functional approximations (DFA) to eliminate the systematic delocalization error. The method, based on the previously developed global scaling correction (GSC), is an exact quadratic correction to the DFA for the fractional charge behavior and uses the analytical second derivatives of the total energy with respect to fractional occupation numbers of the canonical molecular orbitals. For small and medium-size molecules, this correction leads to ground-state orbital energies that are highly accurate approximation to the corresponding quasiparticle energies. It provides excellent predictions of ionization potentials, electron affinities, photoemission spectrum and photoexcitation energies beyond previous approximate second order approaches, thus showing potential for broad applications in computational spectroscopy.

==> figure/get_fig.sh <==
mkdir -p IP
cp /home/yuncai/Documents/Server/meiet/Project/LOSC_lib/GSC_exact_curvature/IP/process/*.{png,pdf} IP/.

mkdir -p EA
cp /home/yuncai/Documents/Server/meiet/Project/LOSC_lib/GSC_exact_curvature/EA/process/*.{png,pdf} EA/.

mkdir -p QuasiHole
cp /home/yuncai/Documents/Server/meiet/Project/LOSC_lib/GSC_exact_curvature/Quasiholes/process/*.{png,pdf} QuasiHole/.

mkdir -p Exci
cp /home/yuncai/Documents/Server/meiet/Project/LOSC_lib/GSC_exact_curvature/QE-DFT_lowlying/process/*.{png,pdf} Exci/.

mkdir -p Spec
cp /home/yuncai/Documents/Server/meiet/Project/LOSC_lib/GSC_exact_curvature/Spectrum/process/*.{png,pdf} Spec/.

mkdir -p E_N_curve
cp /home/yuncai/Documents/Server/meiet/Project/LOSC_lib/GSC_exact_curvature/E_N_curve/process/*.{png,pdf} E_N_curve/.

mkdir -p Size
cp /home/yuncai/Documents/Server/meiet/Project/LOSC_lib/GSC_exact_curvature/Size_Dependence/*.{png,pdf} Size/.

